Measurements of prompt charm production cross-sections in $pp$ collisions at $\sqrt{s} = 5\,$TeV

Production cross-sections of prompt charm mesons are measured using data from $pp$ collisions at the LHC at a centre-of-mass energy of $5\,$TeV. The data sample corresponds to an integrated luminosity of $8.60\pm0.33\,$pb$^{-1}$ collected by the LHCb experiment. The production cross-sections of $D^0$, $D^+$, $D_s^+$, and $D^{*+}$ mesons are measured in bins of charm meson transverse momentum, $p_{\text{T}}$, and rapidity, $y$. They cover the rapidity range $2.0<y<4.5$ and transverse momentum ranges $0 < p_{\text{T}} < 10\, \text{GeV}/c$ for $D^0$ and $D^+$ and $1 < p_{\text{T}} < 10\, \text{GeV}/c$ for $D_s^+$ and $D^{*+}$ mesons. The inclusive cross-sections for the four mesons, including charge-conjugate states, within the range of $1 < p_{\text{T}} < 8\, \text{GeV}/c$ are determined to be \sigma(pp\rightarrow D^0 X) = 1004 \pm 3 \pm 54\,\mu\text{b} \sigma(pp\rightarrow D^+ X) = 402 \pm 2 \pm 30\,\mu\text{b} \sigma(pp\rightarrow D_s^+ X) = 170 \pm 4 \pm 16\,\mu\text{b} \sigma(pp\rightarrow D^{*+} X)= 421 \pm 5 \pm 36\,\mu\text{b} where the uncertainties are statistical and systematic, respectively.

==> tables/reformat.sh <==
sed -i '' 's/\[2,2.5\]/\[2.0,2.5\]/g' */*.tex
sed -i '' 's/\[2.5,3\]/\[2.5,3.0\]/g' */*.tex
sed -i '' 's/\[3,3.5\]/\[3.0,3.5\]/g' */*.tex
sed -i '' 's/\[3.5,4\]/\[3.5,4.0\]/g' */*.tex
sed -i '' 's/\[4,4.5\]/\[4.0,4.5\]/g' */*.tex

sed -i '' 's/\[0,1000\]/\[0,1\]/g' */*.tex
sed -i '' 's/\[1000,2000\]/\[1,2\]/g' */*.tex
sed -i '' 's/\[2000,3000\]/\[2,3\]/g' */*.tex
sed -i '' 's/\[3000,4000\]/\[3,4\]/g' */*.tex
sed -i '' 's/\[4000,5000\]/\[4,5\]/g' */*.tex
sed -i '' 's/\[5000,6000\]/\[5,6\]/g' */*.tex
sed -i '' 's/\[6000,7000\]/\[6,7\]/g' */*.tex
sed -i '' 's/\[7000,8000\]/\[7,8\]/g' */*.tex
sed -i '' 's/\[8000,9000\]/\[8,9\]/g' */*.tex
sed -i '' 's/\[9000,10000\]/\[9,10\]/g' */*.tex

sed -i '' 's/\[\\text{MeV}\/c\]/\[\\gevc\]/g' */*.tex
sed -i '' 's/l|/c|/g' */*.tex


